BuDDI: A Declarative Bloom Language for CALM Programming

Coordination protocols help programmers of distributed systems reason about the effects of transactions on the state of the system, but they're not cheap. Coordination protocols may involve multiple rounds of communication, which can hurt system responsiveness. There exist many efforts in distributed computing for managing the coordination-performance trade-off. More recent is a line of work that characterizes the class of workloads for which coordination is not necessary for consistency: namely, logically monotonic programs. In this paper, we present a case study of logical monotonicity in workloads typical to computational biology. We leverage the Bloom language to write efficient distributed programs, and compare their performance to equivalent programs written in UPC++, a popular language for writing distributed programs. Additionally, we leverage Bloom's analysis tools to identify points-of-coordination, and use our own experience using Bloom to recommend some higher-level abstractions for users without strong distributed computing backgrounds.

==> codes/kmer_c.py <==
from buddy import Channel, Table
from buddy import init, utils

result = kmers.view().groupby('seq').count()
   
def read_dna_file():
    _, pid, file_uri = workers[utils.MY_ADDR]
    file = utils.open_chunk(file_uri, pid, len(workers), mode='r_char')
    kmers += {(utils.uuid(), file[i: i+4]) for i in range(len(file)) if i+4 <= len(file)}
    
@init
def orchestrate(addresses, dna_file_uri):
    global workerks
    workers += {(a, i, dna_file_uri) for i, a in enumerate(addresses)}


==> codes/reliable_unicast_monotone.py <==
from buddy import Channel, Table
from buddy import garbage_collect, periodic, tick

###############
# The Algorithm
###############

pipe_in = Table(key=('dst', 'src', 'ident'), value='payload', extensional=True)
pipe_sent = Table(key=('dst', 'src', 'ident'), value='payload', extensional=False)


data_chan = Channel(key=('@dst', 'src', 'ident'), value='payload')
ack_chan = Channel(key=('@src', 'dst', 'ident'))

def send_packet():
    global data_chan
    data_chan += pipe_in - pipe_sent

def send_ack():
    global ack_chan
    ack_chan += {(p.src, p.dst, p.ident) for p in data_chan}

def recv_ack():
    global pipe_sent
    # Stratified Negation
    with tick():
        pipe_sent += {s for s in pipe_in for a in ack_chan if s.ident == a.ident}


###################
# The Optimization
###################

@garbage_collect
def forget():
    global pipe_in, pipe_sent
    pipe_in -= pipe_sent
    pipe_sent.clear()

@periodic(s=10)
def timer_retry():
    send_packet()




==> codes/viz.py <==
#!/usr/bin/env python3

from typing import List

"""
Should optimize with an all-pairs longest path algorithm.
Compute once, then query
"""


class MyDigraph:
    def __init__(self, name, node_attr=None, label=None):
        self.name = self.__format_name__(name)
        self.node_attr = node_attr
        self.type = 'digraph'
        self.nodes = []
        self.edges = []
        self.subgraphs = []
        self.label = label

    def node(self, id, name, shape):
        self.nodes.append((id, name, shape))

    def edge(self, _from, _to):
        self.edges.append((_from, _to))

    def subgraph(self, g : 'MyDigraph'):
        g.type = 'subgraph'
        if g.name not in [i.name for i in self.subgraphs]:
            self.subgraphs.append(g)

    def __format_name__(self, name):
        if '.' in name:
            name = name.split('.')[0]
        return name

    def __clean_nesting__(self):
        these_subgraphs = [i.name for i in self.subgraphs]
        flattened_subgraphs = [g.__clean_nesting__() for g in self.subgraphs]
        if len(flattened_subgraphs) > 0:
            flattened_subgraphs = [item for sublist in flattened_subgraphs for item in sublist]
        self.subgraphs = [i for i in self.subgraphs if i.name not in flattened_subgraphs]
        return [i.name for i in self.subgraphs]


    def write(self):
        self.__clean_nesting__()
        with open('output.gv', 'w') as f:
            self.wrapped_write(f)

    def wrapped_write(self, f):
            f.write('{} {} {{\n'.format(self.type, self.name))
            if self.node_attr:
                f.write('node [shape=box]\n')
            if self.label:
                if 'x' in self.label:
                    f.write('label = "{}\n"'.format(self.label))
                else:
                    f.write('label = "{}x\n"'.format(self.label))
            for id, name, shape in self.nodes:
                f.write('\t {} [label="{}" shape={}]\n'.format(id, name, shape))
            for g, t in self.edges:
                f.write('\t{} -> {}\n'.format(g, t))
            for subgraph in self.subgraphs:
                subgraph.wrapped_write(f)
            f.write('}\n')


class VizNode:
    def __init__(self, id: str, name : str,
                 shape: str, next : List['VizNode'],
                 plate_label : str = None):
        self.id = id
        self.name = name
        self.shape = shape
        self.next = next
        self.plate_label = plate_label
        self.plate_label_source = None

    def get_children(self) -> List['VizNode']:
        return self.next

    def set_plate_label_source(self, name):
        self.plate_label_source = name

    def is_plate_collision(self, other: 'VizNode', graph: 'VizGraph'):
        if (self.plate_label, self.plate_label_source) != (other.plate_label, other.plate_label_source):
            our_path_rank = action_longest_path(graph, self, other)
            their_path_rank = action_longest_path(graph, other, other)
            if our_path_rank == their_path_rank:
                return 'COLLISION'
            elif our_path_rank < their_path_rank:
                return 'PARENT_WIN'
            else:
                return 'CHILD_WIN'
        return 'NO_COLLISION'

    def print(self):
        out = "name: {}\n" \
              "shape: {}\n" \
              "next: {}\n" \
              "plate_label: {}\n" \
              "plate_label_source: {}\n".format(self.name, self.shape,
                                              [i.name for i in self.next], self.plate_label,
                                              self.plate_label_source)
        print(out)


class VizGraph:

    def __init__(self):
        # Start is a list of orphan Literal and Artifacts
        self.start: List[VizNode] = []
        self.dot = MyDigraph(name='source')
        self.counter = 0
        self.plate_heads = {}
        self.clusters = {
            (None, None) : self.dot
        }

    def bfs(self):
        explored = []
        queue = [i for i in self.start]
        visited = lambda: explored + queue

        while queue:
            node = queue.pop(0)
            # node.print()
            if (node.plate_label, node.plate_label_source) not in self.clusters:
                pl = node.plate_label
                pls = node.plate_label_source
                self.clusters[(pl, pls)] = MyDigraph(name='cluster' + pl+pls, node_attr={'shape': 'box'}, label=node.plate_label)

            if node.shape == 'underline' and node in self.start:
                node.plate_label = None
                node.plate_label_source = None

            explored.append(node)

            for child in node.get_children():
                if child not in visited():
                    queue.append(child)

    def drawNodes(self):
        explored = []
        queue = [i for i in self.start]
        visited = lambda : explored + queue

        while queue:
            node = queue.pop(0)
            # node.print()

            dot = self.clusters[(node.plate_label, node.plate_label_source)]
            dot.node(node.id, node.name, shape=node.shape)

            explored.append(node)

            for child in node.get_children():
                if child not in visited():
                    queue.append(child)

    def drawEdges(self):
        explored = []
        queue = [i for i in self.start]
        visited = lambda: explored + queue

        subgraphed = []

        while queue:
            node = queue.pop(0)
            # node.print()

            dot = self.clusters[(node.plate_label, node.plate_label_source)]

            explored.append(node)

            for child in node.get_children():
                subg = self.clusters[(child.plate_label, child.plate_label_source)]
                dot.edge(node.id, child.id)
                if dot != subg and dot.name + subg.name not in subgraphed:
                    dot.subgraph(subg)
                    subgraphed.append(dot.name + subg.name)

                if child not in visited():
                    queue.append(child)


    def to_graphViz(self):
        plate_heads = [i for i in self.plate_heads.keys()]
        for plate_head in plate_heads:
            self.derive_plate_membership(self.plate_heads[plate_head])

        self.bfs()
        self.drawNodes()
        self.drawEdges()
        self.dot.write()


    def rollback(self, v : VizNode):
        signature = (v.plate_label, v.plate_label_source)
        v = self.plate_heads[v.plate_label_source]
        explored = []
        stack = [v,]
        visited = lambda : explored + stack

        while stack:
            node = stack.pop()
            if (node.plate_label, node.plate_label_source) == signature:
                node.plate_label = None
                node.plate_label_source = None
            if node not in visited():
                explored.append(node)
                for child in node.get_children():
                    stack.append(child)

    def derive_plate_membership(self, v : VizNode):
        explored = []
        stack = [v,]
        visited = lambda : explored + stack

        while stack:
            node = stack.pop()
            if node not in visited():
                # node.print()
                explored.append(node)
                for child in node.get_children():
                    if not child.plate_label:
                        child.plate_label = node.plate_label
                        child.plate_label_source = node.plate_label_source
                    else:
                        collision_type = node.is_plate_collision(child, self)
                        if collision_type == 'COLLISION':
                            a = child.plate_label
                            b = node.plate_label
                            c = a + 'x' + b
                            self.rollback(child)
                            self.rollback(node)
                            child.plate_label = c
                            child.plate_label_source = child.name
                            self.plate_heads[child.name] = child
                        elif collision_type == 'PARENT_WIN':
                            child.plate_label = node.plate_label
                            child.plate_label_source = node.plate_label_source

                    stack.append(child)


    def newNode(self, name : str,
                 shape: str, next : List[VizNode],
                 plate_label : str = None) -> VizNode:
        id = self.counter
        self.counter += 1

        new_node = VizNode(str(id), name, shape, next, plate_label)

        if plate_label:
            assert name not in self.plate_heads
            self.plate_heads[name] = new_node
            new_node.set_plate_label_source(name)

        return new_node

    def regis_orphan(self, node: VizNode):
        self.start.append(node)


def action_longest_path(graph: VizGraph, s: VizNode, t: VizNode):
    s: VizNode = graph.plate_heads[s.plate_label_source]
    explored = []
    stack: List[VizNode] = [s, ]
    longest_paths = {}

    if s.shape == 'ellipse':
        longest_paths[s.name] = 1
    else:
        longest_paths[s.name] = 0

    while stack:
        node = stack.pop()
        explored.append(node)
        for child in node.get_children():

            if child.name not in longest_paths:
                if child.shape == 'ellipse':
                    longest_paths[child.name] = longest_paths[node.name] + 1
                else:
                    longest_paths[child.name] = longest_paths[node.name]
            else:
                if child.shape == 'ellipse':
                    longest_paths[child.name] = max(longest_paths[child.name], longest_paths[node.name] + 1)
                else:
                    longest_paths[child.name] = max(longest_paths[child.name], longest_paths[node.name])

            stack.append(child)
    return longest_paths[t.name]

